On groups with few subgroups not in the Chermak-Delgado lattice

We investigate the question of how many subgroups of a finite group are not in its Chermak-Delgado lattice. The Chermak-Delgado lattice for a finite group is a self-dual lattice of subgroups with many intriguing properties. Fasol\u{a} and T\u{a}rn\u{a}uceanu asked how many subgroups are not in the Chermak-Delgado lattice and classified all groups with two or less subgroups not in the Chermak-Delgado lattice. We extend their work by classifying all groups with less than five subgroups not in the Chermak-Delgado lattice. In addition, we show that a group with less than five subgroups not in the Chermak--Delgado lattice is nilpotent. In this vein we also show that the only non-nilpotent group with five or fewer subgroups in the Chermak-Delgado lattice is S_3.

==> cocke_code/magma_code.m <==
 in Section 5 and think the computational part is in a spot where it could be complete. X:=81;
for i in [1..NumberOfSmallGroups(X)] do
    G:=SmallGroup(X,i);
    if X eq 27 and #{x: x in G | Order(x) eq 3} le 4 then
        print(i);
    end if;
    set_to_check := {IdentifyGroup(H`subgroup)[2] : H in Subgroups(G : OrderEqual := 27)};
    if not set_to_check subset {1,2,4} then continue; end if;
    i, set_to_check;
    {*#H`subgroup*#Centralizer(G,H`subgroup): H in Subgroups(G)| sub<G|Center(G),H`subgroup> eq H`subgroup*};
    // 1,2,4,5,6,10 , 
    // 2 is Z9 x Z9 which fails the central part 
    // 4 is Z9:Z9 which probably fails the central part
    // 5 is Z27 x Z3 [good]
    // 6 is M81 [good]
    // 10 fails the [[Z(H):H]] part
    //set_to_check := {IdentifyGroup(H`subgroup)[2] : H in Subgroups(G : OrderEqual :=16)};  
    //2,4, is thrown out for not all contain Z.
    //6,9 maybe
end for;


H_in_cd:=function(H)
       cd_H := Max([#K`subgroup*#Centralizer(H,K`subgroup): K in Subgroups(H)]);
       return #H*#Center(H) eq cd_H;
end function;

not_in_cd:=function(H)
      cd_H := Max([#K`subgroup*#Centralizer(H,K`subgroup): K in Subgroups(H)]);
      cd_H;
      CD_H := [K`length :K in Subgroups(H) | #sub<H|K`subgroup, Center(H)> eq #K`subgroup and #K`subgroup*#Centralizer(H,K`subgroup) ne cd_H];
      if #CD_H eq 0 then return 0; end if;
      return &+CD_H;
end function;


order := 243;
Y := {};
X := {};
ZZ := {x: x in [1..NumberOfSmallGroups(order)]|
H_in_cd(SmallGroup(order,x)) and not_in_cd(SmallGroup(order,x)) le 1};
for i in [1..NumberOfSmallGroups(order)] do
    K:=SmallGroup(order,i);
    Z:=Center(K);
    for H in Subgroups(Z:OrderEqual:=3) do
        if #{*1: J in Subgroups(K)|J`order ge 5 
        and (#sub<K|J`subgroup,H`subgroup> ne #sub<K|J`subgroup>)*} gt 1 
        then continue; end if;
        Include(~X,i);
    end for;
    if #{x: x in K | Order(x) eq 3} le 4 then Include(~Y,i); end if;
end for;
X;
Y;
ZZ;
X meet Y meet ZZ;

==> previous_versions/cocke_code/magma_code.m <==
X:=81;
for i in [1..NumberOfSmallGroups(X)] do
    G:=SmallGroup(X,i);
    if X eq 27 and #{x: x in G | Order(x) eq 3} le 4 then
        print(i);
    end if;
    set_to_check := {IdentifyGroup(H`subgroup)[2] : H in Subgroups(G : OrderEqual := 27)};
    if not set_to_check subset {1,2,4} then continue; end if;
    i, set_to_check;
    {*#H`subgroup*#Centralizer(G,H`subgroup): H in Subgroups(G)| sub<G|Center(G),H`subgroup> eq H`subgroup*};
    // 1,2,4,5,6,10 , 
    // 2 is Z9 x Z9 which fails the central part 
    // 4 is Z9:Z9 which probably fails the central part
    // 5 is Z27 x Z3 [good]
    // 6 is M81 [good]
    // 10 fails the [[Z(H):H]] part
    //set_to_check := {IdentifyGroup(H`subgroup)[2] : H in Subgroups(G : OrderEqual :=16)};  
    //2,4, is thrown out for not all contain Z.
    //6,9 maybe
end for;
